Screening Corrections to the Electron Capture Rates in Dense Stars by the Relativistically Degenerate Electron Liquid

We calculate the screening corrections to the electron capture rates in dense stars by the relativistically degenerate electron liquid. In order to calculate the screening corrections we adopt the linear response theory which is widely used in the field of solid state physics and liquid metal physics. In particular, we use the longitudinal dielectric function for the relativistically degenerate electron liquid derived by Jancovici. We calculate the screening potential at the position of the nucleus. By using this screening potential one can calculate the screening corrections to the electron capture rates. We will present accurate analytic fitting formulae which summarize our numerical results. These fitting formulae will facilitate the application of the present results. The screening corrections to the electron capture rates are typically a few percent.

==> equation24.f <==
c===================================================================c
c    analytic fitting formula for the numerical result              c
c                                                                   c
c  J(r_s,R)= a(0,0)+a(1,0)*s+a(2,0)*s^2+ c +a(10,0)*s^10           c
c           +a(0,1)*u+a(1,1)*s*u+a(2,1)*s^2*u+ ... +a(10,1)*s^10*u  c
c           + ... + a(10,10)*s^10*u^10                              c
c                                                                   c 
c   for  0.00001 <= r_s <= 0.1 ,  0 < R <= 50                       c
c                                                                   c
c===================================================================c
      program fitting_formulae_I

      implicit none
      real*8 rs,kfr,fitj,ffj

      write(6,*)'r_s=?   (0.00001< r_s <0.1)'
      read(5,*)rs

      write(6,*)'R=?     (0< R < 50)'
      read(5,*)kfr
      
      fitj=ffj(rs,kfr)
      
      write(6,'(a6,f7.5,a3,f6.3,a2,f10.6)')
     $     'J(r_s=',rs,';R=',kfr,')=',fitj

      end

c ==== FITTING FORMULA OF J(rs,R) =========
      DOUBLE PRECISION FUNCTION ffj(rs,kfr)

      implicit none
      integer i,j
      real*8 rs,kfr,fj,c(0:10,0:10),s,u,rs0
      data c/ 2.80066E-02, 2.91425E-04, 3.71730E-04,-3.40043E-04,
     $        8.38363E-03, 2.98675E-02, 1.44775E-02,-3.96957E-02,
     $       -3.32815E-02, 1.51205E-02, 1.52622E-02,
     $       -1.34650E-02,-4.77037E-04,-1.11205E-03, 1.76471E-03,
     $       -3.40534E-03,-3.93466E-02,-4.06027E-02, 4.02288E-02,
     $        5.69571E-02,-1.18443E-02,-2.14839E-02,
     $        4.70157E-03, 3.24480E-04, 1.11414E-03,-7.27685E-04,
     $       -1.66683E-03, 1.81463E-02, 3.23311E-02,-5.91508E-03,
     $       -3.05845E-02,-2.51457E-03, 8.10578E-03,
     $       -1.62773E-03,-1.84976E-04,-7.49702E-04,-2.02979E-03,
     $       -4.20858E-03,-6.64180E-03,-8.65196E-03,-8.13296E-03,
     $       -1.66852E-03, 4.25544E-03, 2.56649E-03,
     $        3.57498E-04, 1.26065E-04, 4.08871E-04, 3.21763E-03,
     $        1.00310E-02, 9.00760E-03,-2.12560E-03,-1.31089E-04,
     $        7.99359E-03, 2.57406E-03,-1.54054E-03,
     $        2.77894E-03, 3.14205E-04, 7.01182E-04, 4.64229E-03,
     $        2.03169E-02, 2.90509E-02, 1.34492E-03,-2.02386E-02,
     $       -1.02361E-03, 1.07350E-02, 3.10744E-03,
     $       -1.84849E-03,-4.25228E-04,-7.64487E-04,-7.73692E-03,
     $       -3.47978E-02,-4.92450E-02,-2.51385E-03, 3.68866E-02,
     $        5.80492E-03,-2.02777E-02,-8.44178E-03,
     $       -5.69873E-03,-5.70927E-04,-1.83728E-03,-1.08840E-02,
     $       -3.75841E-02,-4.46316E-02, 3.37337E-03, 2.53148E-02,
     $       -1.04420E-02,-1.85917E-02,-2.77226E-03,
     $        4.05787E-03, 6.77612E-04, 1.70005E-03, 1.41242E-02,
     $        5.56369E-02, 7.19123E-02,-1.61833E-03,-5.16877E-02,
     $       -3.04257E-05, 3.19260E-02, 1.11309E-02,
     $        4.57584E-03, 3.74132E-04, 1.40476E-03, 6.32205E-03,
     $        1.91593E-02, 2.38135E-02, 3.64315E-03,-8.55152E-03,
     $        3.95689E-03, 7.62300E-03, 1.36109E-03,
     $       -3.62782E-03,-4.07058E-04,-1.30179E-03,-7.84898E-03,
     $       -2.75063E-02,-3.55769E-02,-2.90671E-03, 2.08971E-02,
     $       -2.15731E-04,-1.40661E-02,-5.00155E-03/

c~~~~~~ ANALYTIC FITTING FORMULAE ~~~~~~~~~~
      rs0=0
      if(rs.lt.0.00001)then
         rs0=1-rs
         rs=0.00001
      endif
      s=(log10(rs)+3d0)/2d0
      u=(kfr-25d0)/25d0
      fj=0
      if(s.ne.0.and.u.ne.0)then
         do j=0,10
            do i=0,10
               fj=c(i,j)*s**i*u**j+fj
            enddo
         enddo
      else if(s.ne.0)then
         j=0
         do i=0,10
            fj=c(i,j)*s**i+fj
         enddo
      else if(u.ne.0)then
         i=0
         do j=0,10
            fj=c(i,j)*u**j+fj
         enddo
      else
         fj=c(0,0)
      endif
      if(rs0.ne.0)then
         rs=1-rs0
      endif
      ffj=fj
      end


==> equation27.f <==
c===================================================================c
c       analytic fitting formula for the numerical result II        c
c                                                                   c
c        J(r_s,R=0)=b(0)+b(1)*s+b(2)*s^2+ c +b(10)*s^10            c
c          for  0.00001 <= r_s <= 0.1                               c
c                                                                   c
c===================================================================c
      program fitting_formulae_II
      
      implicit none

      real*8 rs,fitj,fitjr0

      write(6,*)'r_s=?   (0.00001< r_s <0.1)'
      read(5,*)rs

      fitj=fitjr0(rs)
      
      write(6,'(a6,f7.5,a6,f10.6)')'J(r_s=',rs,';R=0)=',fitj

      end

c ==== FITTING FORMULA OF J(rs;R=0) =========
      DOUBLE PRECISION FUNCTION fitjr0(rs)

      implicit none
      integer i
      real*8 rs,fj,c(0:10),s,rs0
      data c/ 0.450861E-01,0.113078E-02,0.312104E-02, 0.864302E-03,
     $        0.157214E-01,0.816962E-01,0.784921E-01,-0.680863E-01,
     $       -0.979967E-01,0.204907E-01,0.366713E-01/

c~~~~~~ ANALYTIC FITTING FORMULAE ~~~~~~~~~~
      rs0=0
      if(rs.lt.0.00001)then
         rs0=1-rs
         rs=0.00001
      endif
      s=(log10(rs)+3d0)/2d0
      fj=0
      if(s.ne.0)then
         do i=0,10
            fj=c(i)*s**i+fj
         enddo
      else
         fj=c(0)
      endif
      if(rs0.ne.0)then
         rs=1-rs0
      endif

      fitjr0=fj

      end

